3D PIC Study of Magnetic Field Effects on Hall Thruster Electron Drift Instability

To fully characterize electron drift instability, a critical phenomenon governing electron transport in Hall thrusters, large-scale three-dimensional (3D) particle-in-cell (PIC) simulations are essential, as the instability inherently exhibits 3D features. While prior 3D PIC studies of this instability exist, their setups remain oversimplified to mitigate computational costs, often employing analytical approximations for ionization and magnetic fields. Notably, these models typically assume a purely radial magnetic field, significantly deviating from real thruster configurations. This work presents the first 3D PIC study incorporating realistic magnetic fields with both radial and axial components, coupled with a Monte Carlo collision model for ionization and a self-consistent fluid solver for neutral gas density. These advancements enable a systematic investigation of magnetic field effects on electron drift instability. Results demonstrate that both the spatial configuration and strength of the magnetic field profoundly influence instability dynamics.

==> BI.py <==
import numpy as np
import scipy.constants as sc
import matplotlib.pyplot as plt
plt.rcParams.update({'font.size': 18})

cm = 1.0e-2

sk = 0.625e-2
zBmax = 0.75e-2
Lz = 2.56e-2

a1 = -4.0e-3/(np.exp(-zBmax**2/(2.0*sk**2))-1.0)
b1 = 10.0e-3-a1
a2 = -9.0e-3/(np.exp(-(Lz-zBmax)**2/(2.0*sk**2))-1.0)
b2 = 10.0e-3-a2
print("a1,b1",a1,b1)
print("a2,b2",a2,b2)
print("2.0*sk**2",2.0*sk**2)

dd = 1.0e-4
z = np.arange(0.0,2.56e-2+dd,dd)
z0 = z
B = np.zeros(len(z))

for i in range(len(z)):
    if z[i] <= zBmax:
        B[i] = a1*np.exp(-(z[i]-zBmax)**2/(2.0*sk**2))+b1
    else:
        B[i] = a2*np.exp(-(z[i]-zBmax)**2/(2.0*sk**2))+b2

n_add = 2000000
x2_x1 = 1.1008e-2
z2_z1 = 0.75e-2
Lx = 1.28e-2
zm = 0.625e-2
x = np.arcsin(2.0*np.random.rand(n_add)-1.0)*x2_x1/sc.pi + Lx/2
z = np.arcsin(2.0*np.random.rand(n_add)-1.0)*z2_z1/sc.pi + zm
counts, bins = np.histogram(z,40,range=[0.002,0.011])

fig,ax1 = plt.subplots()
ax2 = ax1.twinx()
ax1.plot(z0/cm,B/0.0001,'-b',lw=2,label='B')
ax2.plot(bins[:-1]/cm,counts/np.max(counts),'--r',lw=2,label='Ionization')
ax1.set_xlabel(r'$z$ (cm)')
ax1.set_ylabel(r'$B$ (Gauss)')
ax2.set_ylabel('Normalized Ionization Rate')
ax1.set_ylim([0,110])
ax2.set_ylim([0,1.05])
ax1.set_xlim([0,2.56])
ax1.legend(loc=[0.5,0.87])
ax2.legend(loc=[0.5,0.75])
ax1.axvline(x = 0.625, color='k', linestyle=':')
ax1.axvline(x = zBmax/cm, color='k', linestyle=':')
plt.savefig('BI.pdf',bbox_inches='tight')
plt.close()

